Barium abundances of A--F--G type stars in the Hyades cluster

With an aim of clarifying the extent and parameter-dependence of compositional anomaly of barium in A-type stars, Ba abundances were spectroscopically determined based on BaII 6141/6496 lines for 89 (23 A-type and 66 F--G-type) main-sequence stars belonging to the members of Hyades cluster by taking into account the non-LTE effect and the hyper-fine-structure effect. While the non-LTE effect tends to strengthen lines in G stars, it acts in the direction of line weakening in the regime of A stars due to increasing imortance of overionization. The Ba abundances of G stars turned out almost constant (<A>= 2.33), indicating that the primordial composition of Ba in Hyades is mildly supersolar by ~+0.2dex. In contrast, A-type stars show Ba overabundances of considerably large dispersion (0~<[Ba/H]~<2). Since this Ba excess tends to increase with an increase/decrease in Teff/vsini, these two parameters may be essential for producing or controling the anomaly. Regarding Hyades F-type stars, their Ba abundances are not uniform but show a broad depression (by <~0.3dex) around Teff~6500K, interestingly coinciding with the location of Li-dip.

==> anc/ReadMe.txt <==
================================================================================
Keywords: Galaxy: open clusters and associations: individual (Hyades) --- 
line: formation --- stars: abundances  --- stars: atmospheres --- 
stars: chemically peculiar

Abstract:

These files are the online materials (electronic data tables) accompanied by 
the paper "Barium abundances of A--F--G type stars in the Hyades cluster 
(Y. Takeda)", which present the results of Ba abundance determinations for 
Hyades A-type stars, Hyades FG-type stars, and field A-type stars. 

File Summary:
--------------------------------------------------------------------------
FileName  Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe.txt       ... ...  This file
hyadesA.dat   94  23  Ba abundances of Hyades A stars from Ba II 6141/6496
hyadesFG.dat  94  66  Ba abundances of Hyades F-G stars from Ba II 6141/6496
fieldA.dat    65  80  Ba abundances of field A stars from Ba II 6141
--------------------------------------------------------------------------

Contents description: "hyadesA.dat, hyadesFG.dat, fieldA.dat"
--------------------------------------------------------------------------
Included in these files are the results of Ba abundance analysis (equivalent 
widths, LTE/NLTE abundances, NLTE corrections for Ba II 6141/6496 lines) 
conducted for 23 Hyades A stars, 66 Hyades F--G stars, and 80 field A stars 
(only Ba II 6141 line is used), along with the adopted atmospheric parameters
(effective temperature, surface gravity, Fe abundance, microturbulence, and
projected rotational velocity) of each star. The data are arranged 
in the order of decreasing vsini (hyadesA.dat), decreasing Teff (hyadesFG.dat), 
and increasing HD number (fieldA.dat). 
--------------------------------------------------------------------------

Byte-by-byte Description: "hyadesA.dat, hyadesFG.dat, fieldA.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  1  A1    ---    Am-flag   'm' if classified as Am, otherwise blank.
   3-  8  I6    ---      HD#     HD number
   9- 14  I6     K       Teff    effective temperature^[*]
  15- 20  F6.2  dex      Logg    log surface gravity (in cgs unit)^[*]       
  21- 26  F6.2  dex     A(Fe)    logarithmic Fe abundance^[*] (H = 12.00)
  27- 31  F5.1  km/s     vt      microturbulence^[*]       
  32- 36  I5    km/s    vsini    projected rotational velocity^[*]
  37- 44  F8.1  mA      EW(6141) equivalent width of the Ba II 6141 line
  45- 51  F7.3  dex     AL(6141) LTE Ba abundance derived from Ba II 6141 
  52- 58  F7.3  dex     de(6141) non-LTE correction for Ba II 6141 
  59- 65  F7.3  dex     AN(6141) NLTE Ba abundance derived from Ba II 6141 
  66- 73  F8.1  mA      EW(6496) equivalent width of the Ba II 6496 line
  74- 80  F7.3  dex     AL(6496) LTE Ba abundance derived from Ba II 6496 
  81- 87  F7.3  dex     de(6496) non-LTE correction for Ba II 6496 
  88- 94  F7.3  dex     AN(6496) NLTE Ba abundance derived from Ba II 6496 
-----------------------------------------------------------------------------
^[*] These atmospheric parameters adopted in this study were taken from the
following papers of the author's group, which may be consulted for more details.
-- 23 Hyades A stars: Table 1 in Takeda et al. (2009). A(Fe) was converted from
[Fe/H] therein by adding 7.49 (reference Fe abundance of Procyon). 
-- 66 Hyades F-G stars: Table 1 in Takeda et al. (2013). The vsini values
presented here are denoted as "v_M"  therein.
-- 80 field A stars: Table 1 in Takeda et al. (2018). A(Fe) was converted from
[Fe/H] therein by adding 7.49 (reference Fe abundance of Procyon).




==> anc/fieldA.dat <==
  002628  7143  3.48  7.22  3.3   19   150.9  2.068 -0.066  2.002
  005448  8147  3.82  7.35  4.0   69    83.4  2.060  0.228  2.288
  011636  8294  4.12  7.64  3.9   75   170.8  3.082  0.053  3.135
  012111  7910  4.08  7.26  4.0   80   103.8  2.059  0.133  2.192
  012216  9553  3.90  7.64  2.6   86    21.2  2.678  0.543  3.221
  013161  7957  3.68  7.17  4.0   64    92.0  1.960  0.193  2.153
  014252  9023  3.64  7.45  3.3   23    55.7  2.761  0.556  3.317
  016350  9824  3.72  7.46  2.2   21    16.8  2.866  0.560  3.426
  017093  7541  3.95  7.26  3.8   71   142.2  2.162  0.028  2.190
  018454  7740  4.07  7.73  3.9  100   171.5  2.603 -0.020  2.583
  020149  9522  3.99  7.44  2.6   21     9.1  2.204  0.533  2.737
m 020320  7505  3.91  7.37  3.8   69   172.2  2.442 -0.044  2.398
  020346  8824  3.56  7.56  3.5   21    86.3  2.889  0.488  3.377
m 023281  7761  4.19  7.54  4.0   79   174.8  2.640 -0.023  2.617
  023878  8674  3.80  7.67  3.7   25   133.2  3.160  0.319  3.479
  024740  6768  3.77  7.38  2.7   21   142.6  2.078 -0.144  1.934
  025490  9077  3.93  7.44  3.2   81    36.7  2.500  0.504  3.004
  026322  6795  3.46  7.34  2.8    6    99.2  1.396 -0.031  1.365
m 027045  7552  4.26  7.85  3.8   64   213.9  3.027 -0.147  2.880
m 030121  7700  3.98  7.76  3.9   59   208.8  2.959 -0.112  2.847
  032115  7207  4.13  7.43  3.4   10   129.0  2.013 -0.016  1.997
  032537  6970  4.07  7.31  3.1   20   133.0  1.984 -0.069  1.915
m 033641  7961  4.21  7.67  4.0   86   165.5  2.700  0.006  2.706
  039945  7827  3.36  7.16  4.0   22   137.9  2.238  0.120  2.358
  040626 10263  4.00  7.69  1.7   14     9.4  2.875  0.501  3.376
  042035 10575  3.82  7.33  1.4    2     0.2  1.429  0.486  1.915
  043378  9210  4.09  7.34  3.0   45    16.5  2.177  0.487  2.664
  045394  8630  3.42  7.09  3.7   23    18.6  1.742  0.522  2.264
  047105  9115  3.49  7.46  3.2   11    31.0  2.533  0.601  3.134
m 048915  9938  4.31  7.94  2.1   17    52.1  3.574  0.457  4.031
  054834  7273  4.21  7.52  3.5   30   166.6  2.463 -0.084  2.379
  058142  9384  3.74  7.44  2.8   19    30.0  2.744  0.562  3.306
m 060179  9122  3.88  7.47  3.2   20    41.4  2.627  0.516  3.143
  067959  9168  3.65  7.56  3.1   16    61.8  3.005  0.561  3.566
m 072037  7918  4.16  7.68  4.0   12   194.5  2.965 -0.066  2.899
  072660  9635  3.97  7.86  2.5    5    47.1  3.237  0.529  3.766
  074198  9381  4.11  7.74  2.8   87    44.3  2.899  0.489  3.388
  075469  9165  3.51  7.41  3.1   22    34.6  2.645  0.599  3.244
  076543  8330  4.18  7.87  3.9   95   180.0  3.221  0.035  3.256
  077350 10141  3.68  7.64  1.8   19    49.0  3.935  0.496  4.431
  084107  8665  4.31  7.50  3.7   38   124.3  3.000  0.226  3.226
  089021  8861  3.61  7.57  3.5   52    80.1  2.854  0.495  3.349
  089822 10307  3.89  7.88  1.6    5    19.0  3.322  0.505  3.827
  095382  8017  3.95  7.40  4.0   69   117.8  2.258  0.131  2.389
  095418  9489  3.85  7.73  2.7   47    52.4  3.191  0.546  3.737
m 095608  8972  4.20  7.80  3.3   18   109.9  3.265  0.380  3.645
  098664 10194  3.75  7.37  1.8   58    11.8  3.003  0.528  3.531
  116656  9317  4.10  7.77  2.9   62    60.3  3.060  0.484  3.544
  130557 10142  3.85  7.72  1.8   51    50.5  3.920  0.479  4.399
  130841  8079  3.96  7.25  4.0   60   102.0  2.171  0.170  2.341
  140436  9274  3.89  7.22  3.0   56    29.5  2.584  0.527  3.111
m 141795  8367  4.24  7.74  3.9   35   193.5  3.411  0.007  3.418
  143807 10828  4.06  7.84  1.1    3     7.6  3.182  0.449  3.631
  158716  9214  4.30  7.77  3.0    4    80.6  3.182  0.420  3.602
  172167  9435  3.99  6.96  2.7   22     3.2  1.646  0.532  2.178
m 173648  8004  3.90  7.81  4.0   33   232.8  3.430 -0.163  3.267
  173880  8567  4.27  7.71  3.8   74   158.6  3.259  0.147  3.406
  174567  9778  3.59  7.50  2.3   10    11.2  2.652  0.583  3.235
  176984  9623  3.42  7.53  2.5   29    12.6  2.611  0.614  3.225
  182564  9125  3.80  7.88  3.1   27   104.2  3.481  0.489  3.970
  189849  7870  3.62  7.41  4.0   12   204.7  2.979 -0.072  2.907
  192640  8845  3.86  6.08  3.5   73    13.4  1.749  0.483  2.232
  193432 10180  3.91  7.51  1.8   23     6.7  2.668  0.516  3.184
  193452 10543  4.15  7.83  1.4    3     2.8  2.484  0.462  2.946
  195725  7816  3.74  7.65  4.0   52   229.5  3.206 -0.145  3.061
  196385  6919  4.23  7.28  3.0   15   120.8  1.879 -0.056  1.823
m 198639  7921  4.09  7.51  4.0   60   157.5  2.573  0.029  2.602
  200499  8081  3.95  7.32  4.0   60    87.5  2.042  0.193  2.235
m 204188  7622  4.21  7.51  3.9   36   168.6  2.528 -0.028  2.500
m 207098  7312  4.06  7.70  3.6   87   204.7  2.838 -0.155  2.683
m 209625  7700  3.87  7.73  3.9    7   265.8  3.552 -0.239  3.313
  211236  7488  3.96  7.28  3.8   13   147.2  2.181  0.010  2.191
  212061 10384  3.95  7.41  1.5   54     1.9  2.244  0.496  2.740
  214994  9453  3.64  7.67  2.7    7    47.6  3.136  0.581  3.717
  216627  8587  3.59  7.24  3.7   82    47.7  2.170  0.449  2.619
  218396  7091  4.06  6.90  3.3   42    75.3  1.377  0.060  1.437
  219485  9577  3.81  7.44  2.5   27    24.7  2.812  0.556  3.368
  222345  7487  3.88  7.42  3.8   90   141.0  2.103  0.026  2.129
  222603  7757  3.99  7.32  4.0   57   115.3  2.033  0.109  2.142
  224995  7779  3.64  7.36  4.0   99   138.7  2.223  0.093  2.316


==> anc/hyadesA.dat <==
  028024  7107  3.20  7.44  3.3  233   136.3  1.799 -0.023  1.776    97.1  1.571  0.052  1.623
  027946  7401  3.84  7.43  3.7  187   142.7  2.095  0.008  2.103   119.8  2.067  0.035  2.102
  030780  7644  3.87  7.42  3.9  165   131.0  2.092  0.074  2.166   111.7  2.125  0.083  2.208
  029488  7990  3.82  7.41  4.0  132   101.8  2.083  0.166  2.249    90.8  2.206  0.153  2.359
  028527  8039  3.99  7.50  4.0  116    89.4  2.025  0.177  2.202    86.0  2.216  0.152  2.368
  032301  7937  3.74  7.42  4.0  116    88.7  1.917  0.190  2.107    85.6  2.108  0.164  2.272
  028910  7520  3.97  7.25  3.8  111   143.3  2.162  0.022  2.184    87.3  1.841  0.098  1.939
  028355  7809  3.98  7.64  4.0   87   178.4  2.683 -0.020  2.663   170.0  2.806 -0.030  2.776
  027934  8159  3.84  7.49  4.0   83    73.5  1.979  0.242  2.221    65.8  2.127  0.225  2.352
  029388  8194  3.88  7.46  4.0   82    71.1  1.988  0.248  2.236    61.3  2.114  0.235  2.349
m 028226  7361  4.01  7.74  3.6   81   191.8  2.700 -0.122  2.578   188.3  2.840 -0.134  2.706
  028319  7789  3.68  7.38  4.0   68   106.1  1.941  0.152  2.093    98.5  2.089  0.135  2.224
m 029499  7638  4.08  7.81  3.9   61   191.1  2.742 -0.073  2.669   169.2  2.711 -0.046  2.665
m 029479  8406  4.14  7.84  3.9   56   183.4  3.341  0.056  3.397   172.4  3.444  0.059  3.503
m 030210  7927  3.94  7.93  4.0   56   224.9  3.276 -0.140  3.136   207.9  3.298 -0.129  3.169
  027819  8047  3.95  7.45  4.0   45   105.4  2.173  0.158  2.331    96.6  2.316  0.142  2.458
m 033204  7530  4.06  7.77  3.8   34   208.6  2.893 -0.131  2.762   206.0  3.052 -0.149  2.903
m 027628  7218  4.05  7.81  3.5   30   169.8  2.432 -0.094  2.338   171.8  2.630 -0.111  2.519
m 028546  7640  4.17  7.71  3.9   28   217.9  3.053 -0.139  2.914   218.1  3.243 -0.165  3.078
m 027749  7448  4.21  7.96  3.7   13   228.2  3.153 -0.188  2.965   224.5  3.290 -0.204  3.086
m 033254  7747  4.14  7.87  3.9   13   213.4  3.069 -0.124  2.945   210.8  3.236 -0.145  3.091
  027962  8923  3.94  7.72  3.4   11    93.5  3.030  0.436  3.466    79.0  3.109  0.441  3.550
m 040932  8005  3.93  7.37  4.0   11   146.5  2.518  0.069  2.587   140.3  2.676  0.051  2.727


==> anc/hyadesFG.dat <==
  024357  7000  4.30  7.47  2.2   60   125.2  2.362 -0.129  2.233   117.1  2.402 -0.121  2.281
  026462  6971  4.30  7.66  2.2   11   129.3  2.408 -0.136  2.272   122.2  2.463 -0.133  2.330
  026015  6795  4.32  7.58  2.0   27   121.9  2.302 -0.141  2.161   122.4  2.470 -0.151  2.319
  026911  6783  4.32  7.61  2.0   64   125.5  2.353 -0.146  2.207   119.1  2.410 -0.146  2.264
  027561  6728  4.33  7.60  2.0   19   118.9  2.216 -0.136  2.080   113.8  2.293 -0.136  2.157
  018404  6714  4.33  7.58  2.0   26   114.7  2.140 -0.131  2.009   118.9  2.367 -0.145  2.222
  025102  6705  4.33  7.55  1.9   58   122.4  2.319 -0.146  2.173   111.1  2.292 -0.140  2.152
  028736  6693  4.33  7.52  1.9   41   116.4  2.217 -0.142  2.075   119.0  2.414 -0.151  2.263
  026345  6660  4.34  7.61  1.9   25   114.9  2.174 -0.138  2.036   118.2  2.384 -0.150  2.234
  028568  6656  4.34  7.54  1.9   67   121.2  2.275 -0.146  2.129   115.0  2.330 -0.145  2.185
  028911  6651  4.34  7.49  1.9   46   115.7  2.183 -0.140  2.043   110.2  2.249 -0.138  2.111
  027534  6598  4.34  7.52  1.8   39   117.0  2.235 -0.146  2.089   108.6  2.250 -0.142  2.108
  029225  6593  4.35  7.61  1.8   46   119.7  2.277 -0.147  2.130   113.3  2.328 -0.149  2.179
  027848  6558  4.35  7.60  1.8   33   117.1  2.215 -0.144  2.071   111.7  2.282 -0.147  2.135
  031845  6558  4.35  7.51  1.8   30   112.9  2.147 -0.141  2.006   105.8  2.183 -0.136  2.047
  028406  6554  4.35  7.48  1.8   29   110.3  2.101 -0.138  1.963   111.6  2.278 -0.147  2.131
  027731  6507  4.36  7.68  1.7   36   110.2  2.135 -0.141  1.994   104.9  2.199 -0.142  2.057
  028483  6474  4.37  7.53  1.7   23   113.3  2.171 -0.141  2.030   108.3  2.242 -0.144  2.098
  028608  6465  4.37  7.55  1.7   27   109.4  2.105 -0.141  1.964   108.2  2.236 -0.144  2.092
  030869  6339  4.39  7.42  1.6   22   115.0  2.193 -0.135  2.058   106.3  2.206 -0.140  2.066
  027383  6310  4.40  7.60  1.5   10   113.1  2.206 -0.131  2.075   107.1  2.262 -0.138  2.124
  027991  6310  4.40  7.55  1.5   11   113.0  2.205 -0.131  2.074   106.5  2.253 -0.138  2.115
  026784  6291  4.40  7.74  1.5   13   118.0  2.270 -0.130  2.140   113.0  2.347 -0.139  2.208
  027808  6275  4.41  7.66  1.5   10   118.8  2.274 -0.127  2.147   116.4  2.391 -0.137  2.254
  028394  6242  4.41  7.60  1.5   17   114.0  2.188 -0.127  2.061   117.0  2.383 -0.135  2.248
  030809  6239  4.41  7.70  1.4    9   121.0  2.337 -0.120  2.217   112.4  2.368 -0.134  2.234
  030738  6202  4.42  7.63  1.4   14   111.1  2.183 -0.122  2.061   108.9  2.301 -0.132  2.169
  028205  6199  4.42  7.71  1.4    9   121.2  2.324 -0.117  2.207   109.0  2.301 -0.132  2.169
  028635  6186  4.42  7.64  1.4    5   115.2  2.236 -0.120  2.116   112.3  2.346 -0.131  2.215
  030810  6174  4.43  7.54  1.4    6   114.5  2.223 -0.118  2.105   110.9  2.321 -0.129  2.192
  035768  6122  4.44  7.66  1.3    6   114.9  2.256 -0.111  2.145   111.3  2.358 -0.123  2.235
  028033  6118  4.44  7.71  1.3    5   118.6  2.304 -0.109  2.195   113.8  2.391 -0.122  2.269
  027406  6107  4.44  7.69  1.3    9   126.7  2.399 -0.102  2.297   115.3  2.407 -0.121  2.286
  028237  6107  4.44  7.58  1.3    8   121.2  2.332 -0.106  2.226   108.4  2.310 -0.124  2.186
  020430  6079  4.45  7.76  1.3    6   128.6  2.409 -0.099  2.310   120.9  2.470 -0.115  2.355
  014127  6079  4.45  7.47  1.3    7   125.2  2.370 -0.102  2.268   114.6  2.387 -0.120  2.267
  029419  6045  4.45  7.62  1.2    4   111.5  2.224 -0.103  2.121   104.8  2.281 -0.117  2.164
  030589  6037  4.45  7.66  1.2    5   116.7  2.289 -0.100  2.189   112.7  2.389 -0.112  2.277
  025825  5983  4.46  7.65  1.2    6   120.3  2.312 -0.094  2.218   105.0  2.261 -0.113  2.148
  027859  5961  4.47  7.65  1.1    6   126.5  2.411 -0.082  2.329   116.5  2.451 -0.098  2.353
  028344  5924  4.47  7.61  1.1    6   126.0  2.392 -0.080  2.312   114.1  2.408 -0.098  2.310
  020439  5894  4.48  7.75  1.1    6   133.5  2.458 -0.074  2.384   123.5  2.509 -0.090  2.419
  028992  5844  4.49  7.64  1.0    6   128.9  2.426 -0.069  2.357   119.8  2.485 -0.083  2.402
  026767  5812  4.50  7.66  1.0    5   128.5  2.410 -0.067  2.343   119.2  2.467 -0.081  2.386
  026736  5757  4.51  7.66  1.0    6   131.8  2.420 -0.062  2.358   121.3  2.470 -0.076  2.394
  028099  5735  4.51  7.69  1.0    4   131.7  2.412 -0.061  2.351   117.3  2.419 -0.078  2.341
  026756  5640  4.53  7.63  1.0    5   127.5  2.343 -0.059  2.284   114.6  2.360 -0.073  2.287
  027282  5553  4.54  7.66  0.9    5   128.9  2.356 -0.051  2.305   120.7  2.432 -0.062  2.370
  240648  5527  4.54  7.66  0.9    5   129.7  2.356 -0.050  2.306   118.8  2.404 -0.062  2.342
  019902  5522  4.55  7.65  0.9    4   133.2  2.386 -0.049  2.337   119.3  2.408 -0.061  2.347
  028593  5516  4.55  7.67  0.9    5   129.3  2.348 -0.049  2.299   118.1  2.394 -0.062  2.332
  031609  5508  4.55  7.67  0.9    4   128.3  2.336 -0.049  2.287   117.4  2.384 -0.062  2.322
  027250  5485  4.55  7.59  0.9    4   131.7  2.360 -0.047  2.313   115.5  2.356 -0.061  2.295
  027732  5449  4.55  7.61  0.9    4   128.1  2.317 -0.048  2.269   117.3  2.364 -0.058  2.306
  032347  5429  4.56  7.71  0.8    5   133.3  2.380 -0.041  2.339   120.0  2.414 -0.053  2.361
  242780  5429  4.56  7.69  0.8    5   133.7  2.383 -0.041  2.342   117.4  2.387 -0.053  2.334
  283704  5426  4.56  7.72  0.8    4   133.4  2.380 -0.041  2.339   118.3  2.396 -0.054  2.342
  284574  5303  4.57  7.76  0.8    5   140.0  2.398 -0.035  2.363   121.6  2.392 -0.047  2.345
  284253  5297  4.57  7.66  0.8    4   137.5  2.376 -0.036  2.340   114.9  2.322 -0.049  2.273
  285773  5254  4.58  7.73  0.7    4   138.5  2.389 -0.032  2.357   122.4  2.407 -0.041  2.366
  030505  5249  4.58  7.74  0.7    4   134.7  2.356 -0.032  2.324   123.6  2.417 -0.041  2.376
  028258  5235  4.58  7.72  0.7    4   134.5  2.350 -0.032  2.318   128.0  2.452 -0.040  2.412
  027771  5196  4.58  7.78  0.7    5   148.3  2.443 -0.028  2.415   123.1  2.393 -0.039  2.354
  028462  5172  4.58  7.75  0.7    5   141.9  2.387 -0.029  2.358   123.4  2.387 -0.038  2.349
  285367  5114  4.59  7.70  0.7    4   143.1  2.375 -0.027  2.348   123.0  2.362 -0.037  2.325
  285252  5103  4.59  7.79  0.6    4   150.7  2.442 -0.025  2.417   129.5  2.435 -0.033  2.402

